Deep Semantic Statistics Matching (D2SM) Denoising Network

The ultimate aim of image restoration like denoising is to find an exact correlation between the noisy and clear image domains. But the optimization of end-to-end denoising learning like pixel-wise losses is performed in a sample-to-sample manner, which ignores the intrinsic correlation of images, especially semantics. In this paper, we introduce the Deep Semantic Statistics Matching (D2SM) Denoising Network. It exploits semantic features of pretrained classification networks, then it implicitly matches the probabilistic distribution of clear images at the semantic feature space. By learning to preserve the semantic distribution of denoised images, we empirically find our method significantly improves the denoising capabilities of networks, and the denoised results can be better understood by high-level vision tasks. Comprehensive experiments conducted on the noisy Cityscapes dataset demonstrate the superiority of our method on both the denoising performance and semantic segmentation accuracy. Moreover, the performance improvement observed on our extended tasks including super-resolution and dehazing experiments shows its potentiality as a new general plug-and-play component.

==> figures/rebuttal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x432 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(8,6))\n",
    "ax = fig.add_subplot(2, 1, 1)\n",
    "ax.set_xlabel('rate $r$')\n",
    "ax.set_ylabel('lpips', color='tab:red')\n",
    "ax.plot(\n",
    "    [8,16,24,32,40,48,56,64],\n",
    "    [0.3360, 0.3328, 0.3364, 0.3370, 0.3382, 0.3390, 0.3396, 0.3403],\n",
    "    color='tab:red',\n",
    "    marker='o'\n",
    ")\n",
    "ax.tick_params(axis='y', labelcolor='tab:red')\n",
    "\n",
    "ax_side = ax.twinx()\n",
    "ax_side.set_ylabel('Deg.(%)', color='tab:blue') \n",
    "ax_side.plot(\n",
    "    [8,16,24,32,40,48,56,64],\n",
    "    [38.10, 38.67, 39.20, 39.24, 39.32, 39.44, 39.38, 38.90,],\n",
    "    color='tab:blue',\n",
    "    marker='o'\n",
    ")\n",
    "ax_side.tick_params(axis='y', labelcolor='tab:blue')\n",
    "ax.grid()\n",
    "\n",
    "ax = fig.add_subplot(2, 1, 2)\n",
    "ax.set_xlabel('group $g$')\n",
    "ax.set_ylabel('memory (MB)', color='tab:red')\n",
    "ax.plot(\n",
    "    [2,3,4,5,6],\n",
    "    [1245, 1670, 2434, 3234, 3924],\n",
    "    color='tab:red',\n",
    "    marker='o'\n",
    ")\n",
    "ax.tick_params(axis='y', labelcolor='tab:red')\n",
    "\n",
    "ax_side = ax.twinx()\n",
    "ax_side.set_ylabel('Deg.(%)', color='tab:blue') \n",
    "ax_side.plot(\n",
    "    [2,3,4,5,6],\n",
    "    [39.24, 40.03, 40.74, 40.57, 40.98],\n",
    "    color='tab:blue',\n",
    "    marker='o'\n",
    ")\n",
    "ax_side.tick_params(axis='y', labelcolor='tab:blue')\n",
    "ax.grid()\n",
    "fig.tight_layout()\n",
    "plt.savefig('ablations.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "relations = np.array([[0, 0.084, 0.062, 0.103, 0.122, 0.110, 0.129, 0.132],\n",
    "                    [0.084, 0, 0.045, 0.098, 0.114, 0.121, 0.122, 0.115],\n",
    "                    [0.062, 0.045, 0, 0.054, 0.086, 0.113, 0.132, 0.124],\n",
    "                    [0.103, 0.098, 0.054, 0, 0.071, 0.089, 0.114, 0.122],\n",
    "                    [0.122, 0.114, 0.086, 0.071, 0, 0.089, 0.114, 0.119],\n",
    "                    [0.110, 0.121, 0.113, 0.089, 0.089, 0, 0.042, 0.074],\n",
    "                    [0.129, 0.121, 0.132, 0.114, 0.114, 0.042, 0, 0.051],\n",
    "                    [0.132, 0.115, 0.124, 0.122, 0.119, 0.074, 0.051, 0]])\n",
    "fig = plt.figure(figsize=(8,4))\n",
    "ax = fig.add_subplot(1, 2, 1)\n",
    "im = ax.imshow(relations)\n",
    "for i in range(8):\n",
    "    for j in range(8):\n",
    "        text = ax.text(j, i, relations[i, j],\n",
    "                       ha=\"center\", va=\"center\", color=\"w\")\n",
    "ax.set_title(\"LPIPS of HPC 8 samples\")\n",
    "\n",
    "ax = fig.add_subplot(1, 2, 2)\n",
    "relations = np.array([[1, 0.99, 0.98, 0.99, 0.99, 0.98, 0.97, 0.98],\n",
    "                    [0.99, 1, 0.99, 0.98, 0.97, 0.99, 0.98, 0.97],\n",
    "                    [0.98, 0.99, 1, 0.98, 0.99, 0.97, 0.99, 0.99],\n",
    "                    [0.99, 0.98, 0.98, 1, 0.97, 0.96, 0.99, 0.98],\n",
    "                    [0.99, 0.97, 0.99, 0.97, 1, 0.97, 0.98, 0.97],\n",
    "                    [0.98, 0.99, 0.97, 0.96, 0.97, 1, 0.99, 0.98],\n",
    "                    [0.97, 0.98, 0.99, 0.99, 0.98, 0.99, 1, 0.98],\n",
    "                    [0.98, 0.97, 0.99, 0.98, 0.97, 0.98, 0.98, 1]])\n",
    "im = ax.imshow(relations)\n",
    "for i in range(8):\n",
    "    for j in range(8):\n",
    "        text = ax.text(j, i, relations[i, j],\n",
    "                       ha=\"center\", va=\"center\", color=\"w\")\n",
    "ax.set_title(\"Deg.(%) of HPC 8 samples\")\n",
    "fig.tight_layout()\n",
    "plt.savefig('hpc_corr.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "9c003bf94d0b681b034b966c6d5f43f360e6c504361beb547499bca29ad239da"
  },
  "kernelspec": {
   "display_name": "Python 3.9.6 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

